Independent measurement of the Hoyle state $\beta$ feeding from 12B using Gammasphere

Using an array of high-purity Compton-suppressed germanium detectors, we performed an independent measurement of the $\beta$-decay branching ratio from $^{12}\mathrm{B}$ to the second-excited (Hoyle) state in $^{12}\mathrm{C}$. Our result is $0.64(11)\%$, which is a factor $\sim 2$ smaller than the previously established literature value, but is in agreement with another recent measurement. This could indicate that the Hoyle state is more clustered than previously believed. The angular correlation of the Hoyle state $\gamma$ cascade has also been measured for the first time. It is consistent with theoretical predictions.

==> plots/angular/ang.py <==
#!/usr/bin/env python
import numpy as np
import pylab as P
import matplotlib.pyplot as plt
import matplotlib.ticker as plticker

fsize = 20

fig, ax = plt.subplots()

data = np.loadtxt("ang.dat")
x = data[:,0]
n = data[:,1]
err = data[:,2]

N = len(x);

mask = np.ones(N, dtype=bool)
mask[n==0] = False
x = x[mask];
n = n[mask]
err = err[mask]

plt.errorbar(x, n, xerr=1./N, yerr=err, fmt='o', color='black')

k = 1.91219e-02;
A2 = -3.30475e+00;
A4 = 4.17426e+00;

x_fit = np.arange(-1,1,0.01);
y_fit = k*(1 + A2*x_fit**2 + A4*x_fit**4)

plt.plot(x_fit, y_fit, color='red', linewidth=2.5)

plt.tick_params(axis='both', which='major', labelsize=15)

xa = ax.xaxis 
xa.set_major_locator(plticker.MultipleLocator(base=0.5))
xa.set_minor_locator(plticker.MultipleLocator(base=0.1))

ya = ax.yaxis
ya.set_major_locator(plticker.MultipleLocator(base=0.01))
ya.set_minor_locator(plticker.MultipleLocator(base=0.002))

plt.title("")
plt.xlabel("$\cos(\\theta)$", fontsize = fsize)
plt.ylabel("$\\mathrm{Relative\ intensity}$", fontsize = fsize)

plt.savefig("ang_cor.pdf")
plt.show()



==> plots/coincidence/coincidence.py <==
#!/usr/bin/env python
import numpy as np
import numpy.ma as ma
import pylab as P
import matplotlib.pyplot as plt
import scipy.special as sps;
import math
import matplotlib.ticker as plticker

fsize = 20

low = 3090;
high = 3310;

data = np.loadtxt("spec_t.dat")
x = data[:,0]
n = data[:,1]

N = len(x);

mask = np.zeros(N, dtype=bool)
mask[np.logical_and(low < x, x < high)] = True
x = x[mask]
n = n[mask]

fig, ax = plt.subplots()
plt.gcf().subplots_adjust(bottom=0.15)
plt.step(x, n, color='black')
plt.tick_params(axis='both', which='major', labelsize=15)
#plt.bar(x,n, color='none', edgecolor='blue')

h=1.39079e+01#   2.48085e+00   2.40835e-03   1.39079e+01
R=3.50000e+01/100#     fixed    
mean=3.21700e+03#   4.61610e-01   7.66994e-04   3.21700e+03
sigma=2.02261e+00#   4.75419e-01   4.62292e-04   2.02261e+00
Beta=2.00000e+00#     fixed    
S=1.66160e+00/100#   1.80097e+00   7.54184e-04   1.66160e+00
offset=1.51264e+00#   2.60864e-01   1.36357e-04   1.51264e+00
slope=-3.19439e-04#   4.98760e-03   2.81266e-06  -3.19439e-04

# offset=1.42540e+00;
# S=2.85995e-01;
# A=5.77129e+01;
# mean=3.21673e+03;
# sigma=2.27719e+00;



def gaussian(x, mu, sig):
    return np.exp(-np.power(x - mu, 2.) / (2 * np.power(sig, 2.)))

def smooth(x, mu, sig):
    return sps.erfc((x-mu)/(math.sqrt(2)*sig))

def skew(x, mu, sig, beta):
    return np.exp((x-mu)/beta) * sps.erfc((x-mu)/(math.sqrt(2)*sig) + sig/(math.sqrt(2)*beta))
    
x_fit = np.arange(3217-80,3217+80,0.5);
y_fit = offset + slope*(x_fit-mean) + h*((1-R)*gaussian(x_fit, mean, sigma) + R*skew(x_fit, mean, sigma, Beta) + S*smooth(x_fit, mean, sigma))

plt.plot(x_fit, y_fit, color='red', linewidth=2.5)


xa = ax.xaxis 
xa.set_major_locator(plticker.MultipleLocator(base=50.0))
xa.set_minor_locator(plticker.MultipleLocator(base=10.0))

ya = ax.yaxis
ya.set_major_locator(plticker.MultipleLocator(base=3))
ya.set_minor_locator(plticker.MultipleLocator(base=1))

# plt.title("")
plt.xlabel("$E_\\gamma [\mathrm{keV}]$", fontsize=fsize)
plt.ylabel("$\mathrm{Counts\ per\ 1keV}$", fontsize=fsize)
plt.xlim(low,high)
plt.savefig("coin_spec.pdf")
plt.show()



==> plots/full_spec/full_spec.py <==
#!/usr/bin/env python
import numpy as np
import numpy.ma as ma
import pylab as P
import matplotlib.pyplot as plt
import scipy.special as sps;
import math
import rootpy.plotting.root2matplotlib as r2m
import rootpy.ROOT as ROOT
import matplotlib.ticker as plticker

fsize = 20
labelsize = 15

f = ROOT.TFile("full_spec.root")
h = f.Get("h")

fig, ax = plt.subplots()
plt.gcf().subplots_adjust(bottom=0.15)

plt.yscale('log')
r2m.hist(h, logy=True)

x = ax.xaxis 
x.set_major_locator(plticker.MultipleLocator(base=1000.0))
x.set_minor_locator(plticker.MultipleLocator(base=200.0))

plt.xlim(0,5000)
plt.ylim(1E3,10E7)
plt.xlabel("$E_\\gamma [\mathrm{keV}]$", fontsize=fsize)
plt.ylabel("$\mathrm{Counts\ per\ 1keV}$", fontsize=fsize)
plt.tick_params(axis='both', which='major', labelsize=labelsize)

ax.text(4438-0*511+8, 5.5E5, "$\mathrm{A}$", fontsize=labelsize)
ax.text(4438-1*511+8, 7.2E4, "$\mathrm{B}$", fontsize=labelsize)
ax.text(4438-2*511+8, 1.4E4, "$\mathrm{C}$", fontsize=labelsize)

## Insert
a = plt.axes([.41, .65, .45, .2])
r2m.hist(h, Logy=True)
plt.xlim(3100, 3500)
plt.ylim(6.1E3, 1.4E4)
plt.yscale('log')
plt.yticks([])

a.arrow(3217, 9.25E3, 0, -1E3, head_width=5, head_length=0.5E3, fc='k', ec='k')
a.text(3261, 1.15E4, "$\mathrm{I}$", fontsize=labelsize)
a.text(3280, 8.2E3, "$\mathrm{II}$", fontsize=labelsize)
a.text(3376, 9.8E3, "$\mathrm{III}$", fontsize=labelsize)

a.text(4438-2*511+8, 1.2E4, "$\mathrm{C}$", fontsize=labelsize)
a.tick_params(axis='both', which='major', labelsize=labelsize)


x = a.xaxis 
x.set_major_locator(plticker.MultipleLocator(base=100.0))
x.set_minor_locator(plticker.MultipleLocator(base=10.0))


plt.savefig("full_spec.pdf")
plt.show()


